Impact on clinical guideline adherence of Orient-COVID, a CDSS based on dynamic medical decision trees for COVID19 management: a randomized simulation trial

Background: The adherence of clinicians to clinical practice guidelines is known to be low, including for the management of COVID-19, due to their difficult use at the point of care and their complexity. Clinical decision support systems have been proposed to implement guidelines and improve adherence. One approach is to permit the navigation inside the recommendations, presented as a decision tree, but the size of the tree often limits this approach and may cause erroneous navigation, especially when it does not fit in a single screen. Methods: We proposed an innovative visual interface to allow clinicians easily navigating inside decision trees for the management of COVID-19 patients. It associates a multi-path tree model with the use of the fisheye visual technique, allowing the visualization of large decision trees in a single screen. To evaluate the impact of this tool on guideline adherence, we conducted a randomized controlled trial in a near-real simulation setting, comparing the decisions taken by medical students using Orient-COVID with those taken with paper guidelines or without guidance, when performing on six realistic clinical cases. Results: The results show that paper guidelines had no impact (p=0.97), while Orient-COVID significantly improved the guideline adherence compared to both other groups (p<0.0003). A significant impact of Orient-COVID was identified on several key points during the management of COVID-19: ordering troponin lab tests, prescribing anticoagulant and oxygen therapy. A multifactor analysis showed no difference between male and female participants. Conclusions: The use of an interactive decision tree for the management of COVID-19 significantly improved the clinician adherence to guidelines. Future works will focus on the integration of the system to electronic health records and on the adaptation of the system to other clinical conditions.

==> article2_supplement3.R <==
### Load libraries

library(nlme)
library(car)


### Load and prepare data

t = read.table("article2_supplement2.csv", sep=",", header=TRUE)

# Compute variables

t[is.na(t$GPA),]$GPA = mean(t$GPA, na.rm = TRUE) # One missing value here

t[t$nb_cases_covid == ">30",]$nb_cases_covid = 3
t[t$nb_cases_covid == "> 30",]$nb_cases_covid = 3
t[t$nb_cases_covid == "btn 10 &30",]$nb_cases_covid = 2
t[t$nb_cases_covid == "btn 5 & 10",]$nb_cases_covid = 1
t$nb_cases_covid = as.integer(t$nb_cases_covid)
t$nb_cases_covid_norm = (t$nb_cases_covid - mean(t$nb_cases_covid)) / sd(t$nb_cases_covid)

t$Age = 2023 - t$Year.of.birth
t$Age_norm = (t$Age - mean(t$Age)) / sd(t$Age)
t$GPA_norm = (t$GPA - mean(t$GPA)) / sd(t$GPA)
t$OrientCOVID = as.factor(t$Group=='C')

# Define nominal variables

t$Participant   = as.factor(t$Participant)
t$Group         = as.factor(t$Group)
t$Clinical_case = as.factor(t$Clinical_case)
t$Sex           = as.factor(t$Sex)

# Create groups

A = t[t$Group=='A',] # Nothing
B = t[t$Group=='B',] # Paper guideline
AB= t[t$Group=='A' | t$Group=='B',] # Without Orient-COVID
C = t[t$Group=='C',] # Orient-Covid
males   = t[t$Sex == "M",]
females = t[t$Sex == "F",]

# Check group size

nrow(A)/6; nrow(B)/6; nrow(C)/6
#[1] 10
#[1] 10
#[1] 10

# Check male and female ratio

nrow(p[p$Sex == "M",])
#[1] 12
nrow(p[p$Sex == "F",])
#[1] 18


### Statistical tests for section 3.2, group comparison

t.test(A$Score, B$Score)
# t = 0.040239, df = 117.63, p-value = 0.968
# alternative hypothesis: true difference in means is not equal to 0
# 95 percent confidence interval:
#  -0.8035812  0.8369145
# sample estimates:
# mean of x mean of y 
#  15.43333  15.41667 

t.test(B$Score, C$Score)
# t = -3.968, df = 118, p-value = 0.0001249
# alternative hypothesis: true difference in means is not equal to 0
# 95 percent confidence interval:
#  -2.3984931 -0.8015069
# sample estimates:
# mean of x mean of y 
#  15.41667  17.01667 

t.test(A$Score, C$Score)
# t = -3.8151, df = 117.68, p-value = 0.0002184
# alternative hypothesis: true difference in means is not equal to 0
# 95 percent confidence interval:
#  -2.4051965 -0.7614702
# sample estimates:
# mean of x mean of y 
#  15.43333  17.01667 


### Figure for section 3.2

par(mar = c(2, 2, 0, 0))
boxplot(A$Score, B$Score, C$Score, names = c("A (no guidance)", "B (paper)", "C (Orient-COVID)"), ylim=c(10,23.7))
text(1, 20.5, "mean=15.43 ∓ 0.60") # (14.83-16.04)
text(2, 20.5, "mean=15.42 ∓ 0.57") # (14.85-15.99)
text(3, 21.6, "mean=17.02 ∓ 0.57") # (16.44-17.59)
segments(1, 21, 2, 21, col = "black")
text(1.5, 21.2, "p=0.97")
segments(2, 22.1, 3, 22.1, col = "black")
text(2.5, 22.3, "p=0.00012 *")
segments(1, 23.2, 3, 23.2, col = "black")
text(2, 23.4, "p=0.00022 *")


### Statistical tests for section 3.3, per-criterion analysis

t.test(AB$EKG, C$EKG)
t.test(AB$Chest.CT, C$Chest.CT)
#t.test(AB$General.blood.test, C$General.blood.test) # All values are 1 => no test possible
t.test(AB$CRP, C$CRP)
t.test(AB$LDH, C$LDH)
t.test(AB$Troponine, C$Troponine)
t.test(AB$DDimers, C$DDimers)
t.test(AB$Ferritine, C$Ferritine)
t.test(AB$Il.6, C$Il.6)
t.test(AB$Decision.to.hospitalize, C$Decision.to.hospitalize)
t.test(AB$Level.of.care, C$Level.of.care)
t.test(AB$antibiotics, C$antibiotics)
t.test(AB$steroids, C$steroids)
t.test(AB$anticoagulation, C$anticoagulation)
t.test(AB$oxygen, C$oxygen)
t.test(AB$Clinical.status, C$Clinical.status)
t.test(AB$Oxygen.need, C$Oxygen.need)
t.test(AB$Fever, C$Fever)
t.test(AB$blood.test, C$blood.test)
t.test(AB$Chest.CT, C$Chest.CT)
t.test(AB$Reevaluation.Decision, C$Reevaluation.Decision)
t.test(AB$Reevaluation.Plan.of.care, C$Reevaluation.Plan.of.care)


### LMM tests for section 3.4

m = lme(Score ~ Clinical_case * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                               Chisq Df Pr(>Chisq)    
# (Intercept)               1023.5331  1    < 2e-16 ***
# Clinical_case              122.8383  5    < 2e-16 ***
# OrientCOVID                  5.4912  1    0.01911 *  
# Clinical_case:OrientCOVID   13.0027  5    0.02335 *  

m = lme(Score ~ GPA_norm * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                          Chisq Df Pr(>Chisq)    
# (Intercept)          2491.4197  1  < 2.2e-16 ***
# GPA_norm                0.3224  1   0.570198    
# OrientCOVID             8.5014  1   0.003549 ** 
# GPA_norm:OrientCOVID    0.1999  1   0.654781    

m = lme(Score ~ nb_cases_covid_norm * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                                     Chisq Df Pr(>Chisq)    
# (Intercept)                     2582.2880  1  < 2.2e-16 ***
# nb_cases_covid_norm                1.0394  1   0.307962    
# OrientCOVID                        8.3108  1   0.003941 ** 
# nb_cases_covid_norm:OrientCOVID    0.1123  1   0.737537    

m = lme(Score ~ Age_norm + OrientCOVID + (Age_norm * OrientCOVID), random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                          Chisq Df Pr(>Chisq)    
# (Intercept)          2601.6755  1     <2e-16 ***
# Age_norm                1.3853  1     0.2392    
# OrientCOVID             6.5651  1     0.0104 *  
# Age_norm:OrientCOVID    0.0264  1     0.8709    

m = lme(Score ~ Sex * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                     Chisq Df Pr(>Chisq)    
# (Intercept)     1366.9710  1    < 2e-16 ***
# Sex                0.0026  1    0.95902    
# OrientCOVID        5.4314  1    0.01978 *  
# Sex:OrientCOVID    0.0059  1    0.93882    


### Figure comparing clinical cases for section 3.4

par(mar = c(2, 2, 0, 0))
boxplot(
AB[AB$Clinical_case==1,]$Score, C[C$Clinical_case==1,]$Score, 10,
AB[AB$Clinical_case==2,]$Score, C[C$Clinical_case==2,]$Score, 10,
AB[AB$Clinical_case==3,]$Score, C[C$Clinical_case==3,]$Score, 10,
AB[AB$Clinical_case==4,]$Score, C[C$Clinical_case==4,]$Score, 10,
AB[AB$Clinical_case==5,]$Score, C[C$Clinical_case==5,]$Score, 10,
AB[AB$Clinical_case==6,]$Score, C[C$Clinical_case==6,]$Score,
names = c("1-AB", "1-C", "", "2-AB", "2-C", "", "3-AB", "3-C", "", "4-AB", "4-C", "", "5-AB", "5-C", "", "6-AB", "6-C"))






==> orient_covid_article_2_arxiv/article2_supplement3.R <==
### Load libraries

library(nlme)
library(car)


### Load and prepare data

t = read.table("article2_supplement2.csv", sep=",", header=TRUE)

# Compute variables

t[is.na(t$GPA),]$GPA = mean(t$GPA, na.rm = TRUE) # One missing value here

t[t$nb_cases_covid == ">30",]$nb_cases_covid = 3
t[t$nb_cases_covid == "> 30",]$nb_cases_covid = 3
t[t$nb_cases_covid == "btn 10 &30",]$nb_cases_covid = 2
t[t$nb_cases_covid == "btn 5 & 10",]$nb_cases_covid = 1
t$nb_cases_covid = as.integer(t$nb_cases_covid)
t$nb_cases_covid_norm = (t$nb_cases_covid - mean(t$nb_cases_covid)) / sd(t$nb_cases_covid)

t$Age = 2023 - t$Year.of.birth
t$Age_norm = (t$Age - mean(t$Age)) / sd(t$Age)
t$GPA_norm = (t$GPA - mean(t$GPA)) / sd(t$GPA)
t$OrientCOVID = as.factor(t$Group=='C')

# Define nominal variables

t$Participant   = as.factor(t$Participant)
t$Group         = as.factor(t$Group)
t$Clinical_case = as.factor(t$Clinical_case)
t$Sex           = as.factor(t$Sex)

# Create groups

A = t[t$Group=='A',] # Nothing
B = t[t$Group=='B',] # Paper guideline
AB= t[t$Group=='A' | t$Group=='B',] # Without Orient-COVID
C = t[t$Group=='C',] # Orient-Covid
males   = t[t$Sex == "M",]
females = t[t$Sex == "F",]

# Check group size

nrow(A)/6; nrow(B)/6; nrow(C)/6
#[1] 10
#[1] 10
#[1] 10

# Check male and female ratio

nrow(p[p$Sex == "M",])
#[1] 12
nrow(p[p$Sex == "F",])
#[1] 18


### Statistical tests for section 3.2, group comparison

t.test(A$Score, B$Score)
# t = 0.040239, df = 117.63, p-value = 0.968
# alternative hypothesis: true difference in means is not equal to 0
# 95 percent confidence interval:
#  -0.8035812  0.8369145
# sample estimates:
# mean of x mean of y 
#  15.43333  15.41667 

t.test(B$Score, C$Score)
# t = -3.968, df = 118, p-value = 0.0001249
# alternative hypothesis: true difference in means is not equal to 0
# 95 percent confidence interval:
#  -2.3984931 -0.8015069
# sample estimates:
# mean of x mean of y 
#  15.41667  17.01667 

t.test(A$Score, C$Score)
# t = -3.8151, df = 117.68, p-value = 0.0002184
# alternative hypothesis: true difference in means is not equal to 0
# 95 percent confidence interval:
#  -2.4051965 -0.7614702
# sample estimates:
# mean of x mean of y 
#  15.43333  17.01667 


### Figure for section 3.2

par(mar = c(2, 2, 0, 0))
boxplot(A$Score, B$Score, C$Score, names = c("A (no guidance)", "B (paper)", "C (Orient-COVID)"), ylim=c(10,23.7))
text(1, 20.5, "mean=15.43 ∓ 0.60") # (14.83-16.04)
text(2, 20.5, "mean=15.42 ∓ 0.57") # (14.85-15.99)
text(3, 21.6, "mean=17.02 ∓ 0.57") # (16.44-17.59)
segments(1, 21, 2, 21, col = "black")
text(1.5, 21.2, "p=0.97")
segments(2, 22.1, 3, 22.1, col = "black")
text(2.5, 22.3, "p=0.00012 *")
segments(1, 23.2, 3, 23.2, col = "black")
text(2, 23.4, "p=0.00022 *")


### Statistical tests for section 3.3, per-criterion analysis

t.test(AB$EKG, C$EKG)
t.test(AB$Chest.CT, C$Chest.CT)
#t.test(AB$General.blood.test, C$General.blood.test) # All values are 1 => no test possible
t.test(AB$CRP, C$CRP)
t.test(AB$LDH, C$LDH)
t.test(AB$Troponine, C$Troponine)
t.test(AB$DDimers, C$DDimers)
t.test(AB$Ferritine, C$Ferritine)
t.test(AB$Il.6, C$Il.6)
t.test(AB$Decision.to.hospitalize, C$Decision.to.hospitalize)
t.test(AB$Level.of.care, C$Level.of.care)
t.test(AB$antibiotics, C$antibiotics)
t.test(AB$steroids, C$steroids)
t.test(AB$anticoagulation, C$anticoagulation)
t.test(AB$oxygen, C$oxygen)
t.test(AB$Clinical.status, C$Clinical.status)
t.test(AB$Oxygen.need, C$Oxygen.need)
t.test(AB$Fever, C$Fever)
t.test(AB$blood.test, C$blood.test)
t.test(AB$Chest.CT, C$Chest.CT)
t.test(AB$Reevaluation.Decision, C$Reevaluation.Decision)
t.test(AB$Reevaluation.Plan.of.care, C$Reevaluation.Plan.of.care)


### LMM tests for section 3.4

m = lme(Score ~ Clinical_case * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                               Chisq Df Pr(>Chisq)    
# (Intercept)               1023.5331  1    < 2e-16 ***
# Clinical_case              122.8383  5    < 2e-16 ***
# OrientCOVID                  5.4912  1    0.01911 *  
# Clinical_case:OrientCOVID   13.0027  5    0.02335 *  

m = lme(Score ~ GPA_norm * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                          Chisq Df Pr(>Chisq)    
# (Intercept)          2491.4197  1  < 2.2e-16 ***
# GPA_norm                0.3224  1   0.570198    
# OrientCOVID             8.5014  1   0.003549 ** 
# GPA_norm:OrientCOVID    0.1999  1   0.654781    

m = lme(Score ~ nb_cases_covid_norm * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                                     Chisq Df Pr(>Chisq)    
# (Intercept)                     2582.2880  1  < 2.2e-16 ***
# nb_cases_covid_norm                1.0394  1   0.307962    
# OrientCOVID                        8.3108  1   0.003941 ** 
# nb_cases_covid_norm:OrientCOVID    0.1123  1   0.737537    

m = lme(Score ~ Age_norm + OrientCOVID + (Age_norm * OrientCOVID), random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                          Chisq Df Pr(>Chisq)    
# (Intercept)          2601.6755  1     <2e-16 ***
# Age_norm                1.3853  1     0.2392    
# OrientCOVID             6.5651  1     0.0104 *  
# Age_norm:OrientCOVID    0.0264  1     0.8709    

m = lme(Score ~ Sex * OrientCOVID, random = ~ 1 | Participant, data = t)
Anova(m, type = 3)
#                     Chisq Df Pr(>Chisq)    
# (Intercept)     1366.9710  1    < 2e-16 ***
# Sex                0.0026  1    0.95902    
# OrientCOVID        5.4314  1    0.01978 *  
# Sex:OrientCOVID    0.0059  1    0.93882    


### Figure comparing clinical cases for section 3.4

par(mar = c(2, 2, 0, 0))
boxplot(
AB[AB$Clinical_case==1,]$Score, C[C$Clinical_case==1,]$Score, 10,
AB[AB$Clinical_case==2,]$Score, C[C$Clinical_case==2,]$Score, 10,
AB[AB$Clinical_case==3,]$Score, C[C$Clinical_case==3,]$Score, 10,
AB[AB$Clinical_case==4,]$Score, C[C$Clinical_case==4,]$Score, 10,
AB[AB$Clinical_case==5,]$Score, C[C$Clinical_case==5,]$Score, 10,
AB[AB$Clinical_case==6,]$Score, C[C$Clinical_case==6,]$Score,
names = c("1-AB", "1-C", "", "2-AB", "2-C", "", "3-AB", "3-C", "", "4-AB", "4-C", "", "5-AB", "5-C", "", "6-AB", "6-C"))





